Project-based Learning within a Large-Scale Interdisciplinary Research Effort

The modern engineering landscape increasingly requires a range of skills to successfully integrate complex systems. Project-based learning is used to help students build professional skills. However, it is typically applied to small teams and small efforts. This paper describes an experience in engaging a large number of students in research projects within a multi-year interdisciplinary research effort. The projects expose the students to various disciplines in Computer Science (embedded systems, algorithm design, networking), Electrical Engineering (circuit design, wireless communications, hardware prototyping), and Applied Physics (thin-film battery design, solar cell fabrication). While a student project is usually focused on one discipline area, it requires interaction with at least two other areas. Over 5 years, 180 semester-long projects have been completed. The students were a diverse group of high school, undergraduate, and M.S. Computer Science, Computer Engineering, and Electrical Engineering students. Some of the approaches that were taken to facilitate student learning are real-world system development constraints, regular cross-group meetings, and extensive involvement of Ph.D. students in student mentorship and knowledge transfer. To assess the approaches, a survey was conducted among the participating students. The results demonstrate the effectiveness of the approaches. For example, 70% of the students surveyed indicated that working on their research project improved their ability to function on multidisciplinary teams more than coursework, internships, or any other activity.

==> figs/figPhotos/script.sh <==
for i in *eps; do ps2pdf -DEPSCrop $i; done
sed -i 's/\.eps}/}/g' *tex


==> figs/figWebsite/script.sh <==
for i in *eps; do ps2pdf -DEPSCrop $i; done
sed -i 's/\.eps}/}/g' *tex


==> figs/figsAssessment/script.sh <==
for i in *eps; do ps2pdf -DEPSCrop $i; done
sed -i 's/\.eps}/}/g' *tex


==> figs/figsStudents/script.sh <==
for i in *eps; do ps2pdf -DEPSCrop $i; done
sed -i 's/\.eps}/}/g' *tex


==> figs/figsSystem/script.sh <==
for i in *eps; do ps2pdf -DEPSCrop $i; done
sed -i 's/\.eps}/}/g' *tex

